Whitening Inverts the Hierarchy: What the Norm of a Whitened Embedding Measures

Whitening a foundation-model embedding and using its squared norm as a training-free likelihood surrogate is motivated by the observation that whitened coordinates often appear approximately standard normal. We show that this observation follows from the projection central limit theorem and therefore does not imply a Gaussian joint distribution. Across multiple encoders and three training objectives, we find systematic over-dispersion of the whitened radius relative to the Gaussian reference, including against distributional clones with identical mean and covariance. We further show that the commonly reported agreement between empirical and theoretical norm statistics is an algebraic consequence of in-sample whitening and does not constitute evidence for Gaussianity. We identify the mechanism behind this behavior: whitening reverses the encoder's spectral hierarchy, shifting the contribution to the squared norm toward near-degenerate directions that encode predominantly noise. In these directions, the dominant variability is governed by a single input-dependent scale. We estimate this scale from two moments and use it to predict, without additional free parameters, the cross-dependence between disjoint spectral halves. These results indicate that the squared whitened norm is better interpreted as a Mahalanobis measure of semantic atypicality than as a log-likelihood. This interpretation explains both its practical effectiveness and its calibration failures: the statistic can rank and detect atypical samples consistently with nonparametric density estimates and across encoders trained with different objectives, while Gaussian tail thresholds can be inaccurate by orders of magnitude. etc.

==> anc/code/mechanism.py <==
#!/usr/bin/env python3
"""Where the non-Gaussianity lives, and what generates it.

The model: z = A c + sigma(x) eps.  A low-rank semantic head carrying the top eigenvalues, plus a
residual whose SCALE depends on the input.  Whitening divides every direction by its eigenvalue, so
the hundreds of near-degenerate tail directions are amplified to unit variance and come to dominate
the norm.  Five consequences follow, and this script measures all five:

  1  raw coordinates Gaussian            the head is a sum of ~k latent factors (projection CLT)
  2  kurtosis rises with eigen-rank      whitening exposes the shared scale in the tail
  3  Var(||w||^2) is tail energy         the radius is essentially a measurement of sigma(x)
  4  two disjoint halves of the tail     one number per image scales the whole tail:
     have correlated energy                 correlation ~0.8, against 0 for a Gaussian clone
  5  radius anti-correlated with PC1     energy in the tail means little in the head

Two exact consequences are also evaluated.  Whitening moves the share of the norm carried by the
top-k directions from sum_{j<=k} lambda_j / tr Sigma to k/d (the inversion).  And if the whitened tail
is conditionally Gaussian given the input with a per-input scale s(x) (E s = 1, Var s = V), then with
m = d - k the tail energy T obeys

    Var T / Var_Gauss T  =  1 + V (1 + m/2),      corr(T_1, T_2)  =  V / (V + (4/m)(1 + V)),

for two disjoint halves T_1, T_2 of the tail, and each tail coordinate has excess kurtosis 3V.  The
first identifies V from the over-dispersion of the tail; the second then predicts the halves
correlation with no free parameter.  The ratio of measured to predicted correlation is the
correlation of the per-input scale between the two halves of the spectrum.

Reads embeddings.npz (CLIP ViT-L/14 images and captions) and sweep.npz (the six-encoder sweep).
Writes mechanism.json and the figure data decile.dat, tailhalves.dat.
"""
import json
import sys

import numpy as np
from scipy import optimize, stats

EMB = sys.argv[1] if len(sys.argv) > 1 else "embeddings.npz"
SWEEP = sys.argv[2] if len(sys.argv) > 2 else "sweep.npz"


def whiten_pca(Z):
    """PCA whitening with the axes ordered by eigenvalue, largest first."""
    mu = Z.mean(0)
    X = Z - mu
    C = X.T @ X / len(X)
    lam, V = np.linalg.eigh(C)
    o = np.argsort(lam)[::-1]
    lam, V = np.maximum(lam[o], 1e-8 * lam.mean()), V[:, o]
    return X @ (V / np.sqrt(lam)), lam


def gaussian_clone(Z, seed=0):
    """Same mean, same covariance, exactly Gaussian."""
    mu = Z.mean(0)
    X = Z - mu
    C = X.T @ X / len(X)
    lam, V = np.linalg.eigh(C)
    lam = np.maximum(lam, 1e-8 * lam.mean())
    return mu + np.random.default_rng(seed).standard_normal(Z.shape) @ (np.sqrt(lam) * V).T


def effective_rank(lam):
    return float(lam.sum() ** 2 / (lam ** 2).sum())


def analyse(Z, name, nbin=10, k=None, quiet=False):
    Y, lam = whiten_pca(Z)
    n, d = Y.shape
    if k is None:
        k = int(round(effective_rank(lam)))
    kurt = stats.kurtosis(Y, axis=0)
    edges = np.linspace(0, d, nbin + 1).astype(int)
    decile = [float(kurt[a:b].mean()) for a, b in zip(edges[:-1], edges[1:])]

    r2 = (Y ** 2).sum(1)
    H = (Y[:, :k] ** 2).sum(1)
    T = r2 - H
    j = k + (d - k) // 2
    T1, T2 = (Y[:, k:j] ** 2).sum(1), (Y[:, j:] ** 2).sum(1)
    u1 = np.abs(Y[:, 0]) / np.sqrt(r2)

    row = dict(n=n, d=d, k=k, m=d - k, eff_rank=effective_rank(lam),
               top_eig_share=float(lam[0] / lam.sum()),
               head_share_raw=float(lam[:k].sum() / lam.sum()),      # share of the raw norm, top-k directions
               head_share_whitened=float(k / d),                      # the same share after whitening
               var_T=float(T.var()), var_H=float(H.var()),
               kurt_tail=float(kurt[k:].mean()),
               kurt_decile=decile,
               kurt_raw=float(stats.kurtosis((Z - Z.mean(0)) / Z.std(0), axis=0).mean()),
               kurt_pca=float(kurt.mean()),
               corr_r2_head=float(np.corrcoef(r2, H)[0, 1]),
               corr_r2_tail=float(np.corrcoef(r2, T)[0, 1]),
               var_share_head=float(H.var() / r2.var()),
               var_share_tail=float(T.var() / r2.var()),
               tail_halves_corr=float(np.corrcoef(T1, T2)[0, 1]),
               corr_radius_pc1=float(np.corrcoef(np.sqrt(r2), u1)[0, 1]))
    if not quiet:
      print(f"{name:22s} k={row['k']:4d}  kurt raw {row['kurt_raw']:+.3f}  PC {row['kurt_pca']:+.3f}  "
          f"| deciles {decile[0]:+.2f} {decile[1]:+.2f} .. {decile[-2]:+.2f} {decile[-1]:+.2f} "
          f"| Var share tail {row['var_share_tail']:.2f}  | tail-halves {row['tail_halves_corr']:+.2f} "
          f"| corr(R,|u1|) {row['corr_radius_pc1']:+.2f}")
    return row, (T1, T2)


def identify(row, Z):
    """Identify the per-input scale model from two moments.

    Let the two halves of the tail carry scales s_1, s_2 with E s_i = 1, Var s_i = V and
    corr(s_1, s_2) = rho.  With m tail directions and nu = m/2 per half,

        r = Var T / Var_Gauss T          = 1 + V + (m/4) V (1 + rho),
        c = corr(T_1, T_2)               = rho V / ( V + (4/m)(1 + V) ),

    so the measured over-dispersion r and halves correlation c determine (V, rho) jointly.  Solving
    r alone under the one-scale assumption rho = 1 biases V low by roughly (1+rho)/2, which is why
    the two equations are solved together rather than in sequence.  A Gaussian clone through the
    identical pipeline with the identical k supplies Var_Gauss T.
    """
    ref, _ = analyse(gaussian_clone(Z, seed=1), "clone", k=row["k"], quiet=True)
    m = row["m"]
    r = row["var_T"] / ref["var_T"]
    c = row["tail_halves_corr"]

    def eqs(p):
        V, rho = p
        return [1 + V + (m / 4) * V * (1 + rho) - r,
                rho * V / (V + (4 / m) * (1 + V)) - c]

    V0 = (r - 1) / (1 + m / 2)                       # one-scale value, used only as a starting point
    (V, rho), _, ier, msg = optimize.fsolve(eqs, [V0, max(c, 0.01)], full_output=True)
    if ier != 1 or not (0 < V < 5 and -1 <= rho <= 1):
        raise RuntimeError(f"no valid (V, rho) root for {row.get('name','?')}: {msg}")
    row.update(tail_var_ratio=float(r), V_one_scale=float(V0), V_hat=float(V), rho_hat=float(rho),
               halves_pred_one_scale=float(V / (V + (4 / m) * (1 + V))),
               kurt_tail_pred=float(3 * V), kurt_tail_excess=float(row["kurt_tail"] / (3 * V)),
               tail_share_pred=float(row["var_T"] / (row["var_T"] + ref["var_H"])))
    return row


OUT = {}
print("where does the non-Gaussianity live?  (in-sample PCA whitening)\n")
g = np.load(EMB)
pairs = [("CLIP-L/14 images", np.asarray(g["ZI"], float)),
         ("CLIP-L/14 captions", np.asarray(g["ZT"], float))]
try:
    f = np.load(SWEEP)
    for key, lab in (("clip_B32_openai", "CLIP-B/32 images"), ("siglip_B16", "SigLIP images"),
                     ("dinov2_B", "DINOv2 images")):
        if key + "_I" in f.files:
            pairs.append((lab, np.asarray(f[key + "_I"], float)))
except FileNotFoundError:
    print(f"({SWEEP} not found; running on {EMB} alone)")

halves = {}
for lab, Z in pairs:
    OUT[lab], halves[lab] = analyse(Z, lab)
    identify(OUT[lab], Z)
print()
print("the inversion, and the scale model identified jointly from (over-dispersion, halves corr)\n")
print(f"{'':22s}{'head share raw':>15s}{'whitened':>9s}{'Var T ratio':>12s}{'halves':>8s}"
      f"{'V':>7s}{'rho':>7s}{'V 1-scale':>11s}{'3V':>6s}{'tail kurt':>10s}")
for lab, Z in pairs:
    r = OUT[lab]
    print(f"{lab:22s}{100*r['head_share_raw']:14.1f}%{100*r['head_share_whitened']:8.1f}%{r['tail_var_ratio']:12.2f}"
          f"{r['tail_halves_corr']:8.2f}{r['V_hat']:7.3f}{r['rho_hat']:7.2f}{r['V_one_scale']:11.3f}"
          f"{r['kurt_tail_pred']:6.2f}{r['kurt_tail']:10.3f}")
print()
ZI = np.asarray(g["ZI"], float)
OUT["Gaussian clone (L/14)"], halves["Gaussian clone (L/14)"] = \
    analyse(gaussian_clone(ZI), "Gaussian clone (L/14)")

# ---------------------------------------------------------------- figure data
SAFE = {"CLIP-L/14 images": "clipLimg", "CLIP-L/14 captions": "clipLtxt",
        "CLIP-B/32 images": "clipB", "SigLIP images": "siglip", "DINOv2 images": "dinov2",
        "Gaussian clone (L/14)": "clone"}
with open("decile.dat", "w") as fh:
    cols = [k for k in OUT]
    fh.write("decile " + " ".join(SAFE.get(c, c.split()[0]) for c in cols) + "\n")
    for i in range(10):
        fh.write(f"{i+1} " + " ".join(f"{OUT[c]['kurt_decile'][i]:.4f}" for c in cols) + "\n")

rng = np.random.default_rng(0)
with open("tailhalves.dat", "w") as fh:
    fh.write("t1 t2 g1 g2\n")
    a1, a2 = halves["CLIP-L/14 images"]
    b1, b2 = halves["Gaussian clone (L/14)"]
    idx = rng.choice(len(a1), size=min(800, len(a1)), replace=False)
    for i in idx:
        fh.write(f"{a1[i]/a1.mean():.4f} {a2[i]/a2.mean():.4f} "
                 f"{b1[i]/b1.mean():.4f} {b2[i]/b2.mean():.4f}\n")

json.dump(OUT, open("mechanism.json", "w"), indent=1, default=float)
print("\nwrote mechanism.json, decile.dat, tailhalves.dat")


==> anc/code/power_theory.py <==
#!/usr/bin/env python3
"""The exact leading-order power of a coordinatewise Anderson-Darling test, and a parameter-free
prediction of the published protocol's pass rate at every group size.

For a unit-variance Gaussian scale mixture x = sqrt(s) g with E s = 1 and Var s = V, expanding the
mixture cdf in s around 1 gives

    F(x) - Phi(x) = (V/8) x (3 - x^2) phi(x) + O(V^2),

because the first-order term has zero mean.  Hence the Anderson-Darling discrepancy is

    Delta^2 = int (F - Phi)^2 / (Phi (1-Phi)) dPhi = kappa V^2 + O(V^3),
    kappa   = (1/64) int x^2 (3 - x^2)^2 phi(x)^3 / (Phi(x) (1 - Phi(x))) dx,

a pure number.  With E[A^2_n] = mu0 + n Delta^2 the mean statistic of a coordinate with excess
kurtosis gamma2 = 3V crosses the critical value at

    n*(gamma2) = 9 (A_crit - mu0) / (kappa gamma2^2),

and a coordinate passes at group size n iff |gamma2| < 3 sqrt((A_crit - mu0) / (kappa n)).  Applied
to the measured per-coordinate kurtosis this predicts the pass-rate curve with no free parameter.
Writes power_theory.json and passpred.dat.
"""
import json
import sys

import numpy as np
from scipy import integrate, stats

EMB = sys.argv[1] if len(sys.argv) > 1 else "embeddings.npz"
A_CRIT = 0.752
phi, Phi, sf = stats.norm.pdf, stats.norm.cdf, stats.norm.sf

# ---------------------------------------------------------------- the constant
val, err = integrate.quad(lambda x: x ** 2 * (3 - x ** 2) ** 2 * phi(x) ** 3 / (Phi(x) * sf(x)),
                          -9, 9, limit=400, points=[-np.sqrt(3), 0, np.sqrt(3)])
kappa = val / 64
mu0 = json.load(open("implied.json"))["null"]["ad_avg"]["mean"]      # the null of Table 2, 24 replications at n = 250
nstar_const = 9 * (A_CRIT - mu0) / kappa            # n* = nstar_const / gamma2^2
OUT = dict(kappa=kappa, kappa_quad_err=err, mu0=mu0, a_crit=A_CRIT, nstar_const=nstar_const)
print(f"kappa = {kappa:.6f}   mu0 = {mu0:.4f}   n*(gamma2) = {nstar_const:.1f} / gamma2^2\n")


# ---------------------------------------------------------------- exactness check against the full functional
def delta2_exact(V, K=20000):
    q = (np.arange(K) + 0.5) / K
    s = stats.gamma(1 / V, scale=V).ppf(q)
    F = lambda x: np.mean(Phi(x / np.sqrt(s)))
    g = lambda u: (F(stats.norm.ppf(u)) - u) ** 2 / (u * (1 - u))
    a, _ = integrate.quad(g, 1e-10, 0.5, limit=400)
    b, _ = integrate.quad(g, 0.5, 1 - 1e-10, limit=400)
    return a + b


OUT["exact_ratio"] = {}
print("exact Delta^2 / (kappa V^2) for a gamma scale mixture:")
for V in (0.005, 0.01, 0.02, 0.05, 0.1, 0.2):
    r = delta2_exact(V) / (kappa * V * V)
    OUT["exact_ratio"][str(V)] = float(r)
    print(f"   V = {V:5.3f}   {r:.4f}")

# ---------------------------------------------------------------- the parameter-free prediction
rp = json.load(open("real_protocol.json"))
g = np.load(EMB)


def whiten_pca(Z):
    X = Z - Z.mean(0)
    C = X.T @ X / len(X)
    lam, V = np.linalg.eigh(C)
    return X @ (V / np.sqrt(np.maximum(lam, 1e-6 * lam.mean())))


OUT["pass"] = {}
rows = {}
for key, lab in (("ZI", "images"), ("ZT", "captions")):
    Y = whiten_pca(np.asarray(g[key], float))
    k2 = stats.kurtosis(Y, axis=0)
    sk = stats.skew(Y, axis=0)
    rec = dict(kurt_mean=float(k2.mean()), kurt_rms=float(np.sqrt((k2 ** 2).mean())),
               kurt_median_abs=float(np.median(np.abs(k2))), skew_rms=float(np.sqrt((sk ** 2).mean())),
               nstar_mean=float(nstar_const / k2.mean() ** 2), nstar_rms=float(nstar_const / (k2 ** 2).mean()),
               curve={})
    print(f"\n{lab}: per-coordinate kurtosis in principal axes, mean {rec['kurt_mean']:+.3f}, "
          f"rms {rec['kurt_rms']:.3f}, rms skew {rec['skew_rms']:.3f};  n*(mean) = {rec['nstar_mean']:.0f}, "
          f"n*(rms) = {rec['nstar_rms']:.0f}")
    print(f"   {'n':>6s}{'threshold |g2|':>16s}{'predicted':>11s}{'measured':>10s}")
    for n, v in sorted(rp[key]["curve"].items(), key=lambda t: int(t[0])):
        n = int(n)
        thr = 3 * np.sqrt((A_CRIT - mu0) / (kappa * n))
        pred = float(100 * (np.abs(k2) < thr).mean())
        rec["curve"][n] = dict(threshold=float(thr), predicted=pred, measured=v["ad_pass"])
        rows.setdefault(n, {})[key] = (pred, v["ad_pass"])
        print(f"   {n:6d}{thr:16.3f}{pred:10.1f}%{v['ad_pass']:9.1f}%")
    OUT["pass"][key] = rec

with open("passpred.dat", "w") as fh:
    fh.write("n predIm measIm predTx measTx\n")
    for n in sorted(rows):
        fh.write(f"{n} {rows[n]['ZI'][0]:.2f} {rows[n]['ZI'][1]:.2f} {rows[n]['ZT'][0]:.2f} {rows[n]['ZT'][1]:.2f}\n")

# ---------------------------------------------------------------- which basis did the published protocol use?
# The same protocol, group size 250, on coordinates whitened with the symmetric square root
# (the encoder's own axes) rather than in principal axes.  The published mean statistic decides.
def ad_stat(x):
    x = np.sort((x - x.mean()) / x.std(ddof=1))
    n = len(x)
    F = np.clip(Phi(x), 1e-15, 1 - 1e-15)
    i = np.arange(1, n + 1)
    return (-n - np.mean((2 * i - 1) * (np.log(F) + np.log1p(-F[::-1])))) * (1 + 4 / n - 25 / n ** 2)


Z = np.asarray(g["ZI"], float)
X = Z - Z.mean(0)
C = X.T @ X / len(X)
lam, Vv = np.linalg.eigh(C)
root = Vv / np.sqrt(np.maximum(lam, 1e-6 * lam.mean()))
idx = np.random.default_rng(0).permutation(len(Z))[:5000].reshape(20, 250)
OUT["basis"] = {}
for nm, Y in (("pca", X @ root), ("zca", X @ root @ Vv.T)):
    A = np.array([[ad_stat(Y[gr, j]) for gr in idx] for j in range(Y.shape[1])]).mean(1)
    OUT["basis"][nm] = dict(ad_avg=float(A.mean()), ad_pass=float(100 * (A < A_CRIT).mean()),
                            kurt_mean=float(stats.kurtosis(Y, axis=0).mean()))
    print(f"{nm}: mean A2 at n=250 {A.mean():.4f}, pass {100*(A<A_CRIT).mean():.1f}%, "
          f"mean kurtosis {stats.kurtosis(Y,axis=0).mean():+.3f}   (published 0.4890, 98.3%)")

json.dump(OUT, open("power_theory.json", "w"), indent=1)
print("\nwrote power_theory.json, passpred.dat")

